Observation and Measurement of a Standard Model Higgs Boson-like Diphoton Resonance with the CMS Detector

This thesis concerns the observation of a new particle and the measurements of its properties, from the search of the Higgs boson through its decay into two photons at the CMS experiment at CERN's Large Hadron Collider (LHC), on the full LHC "Run I" data collected by the CMS detector during 2011 and 2012, consisting of proton-proton collision events at $\sqrt{s}$ $=$ $7~\mathrm{TeV}$ with $L$ $=$ $5.1~\mathrm{fb^{-1}}$ and at $\sqrt{s}$ $=$ $8~\mathrm{TeV}$ with $L$ $=$ $19.7~\mathrm{fb^{-1}}$, with the final calibration. In particular, an excess of events above the background expectation is observed, with a local significance of 5.7 standard deviations at a mass of 124.7 GeV, which constitutes the observation of a new particle through the two photon decay channel. A further measurement provides the precise mass of this new particle as $124.72_{-0.36}^{+0.35}$ GeV = 124.72$_{-0.32}^{+0.31}$(stat)$_{-0.16}^{+0.16}$(syst) GeV. Its total production cross section times two photon decay branching ratio relative to that of the Standard Model Higgs boson is determined as $1.12_{-0.23}^{+0.26}$ = 1.12$_{-0.21}^{+0.21}$(stat)$_{-0.09}^{+0.15}$(syst), compatible with the Higgs boson expectation. Further extractions of its properties relative to the Higgs boson, including the production cross section times decay branching ratios for separate Higgs production processes, couplings to bosons and to fermions, and effective couplings to the photon and to the gluon, are all compatible with the expectations for the Standard Model Higgs boson.

==> make.sh <==
#aspell -t -c cover.tex
#aspell -t -c signature.tex
#aspell -t -c contents.tex
#aspell -t -c mywords.tex
#aspell -t -c emailunblinding.tex
#aspell -t -c emailunblinding2.tex
#aspell -t -c Introduction.tex
#aspell -t -c CMSExperimentAtLHC.tex
#aspell -t -c HggAnaOverview.tex
#aspell -t -c Diphoton.tex
#aspell -t -c ExclusiveTag.tex
#aspell -t -c Class.tex
#aspell -t -c StatAna.tex
#aspell -t -c Results.tex
#aspell -t -c OtherResults.tex
#aspell -t -c Conclusion.tex
#aspell -t -c appa.tex
#aspell -t -c appb.tex
#aspell -t -c biblio.tex
pdflatex main.tex
bibtex main
pdflatex main.tex
pdflatex main.tex




